The Study of Entangled States in Quantum Computation and Quantum Information Science

This thesis explores the use of entangled states in quantum computation and quantum information science. Entanglement, a quantum phenomenon with no classical counterpart, has been identified as an important and quantifiable resource in many areas of theoretical quantum information science, including quantum error correction, quantum cryptography, and quantum algorithms. We first investigate the equivalence classes of a particular class of entangled states (known as graph states due to their association with mathematical graphs) under local operations. We prove that for graph states corresponding to graphs with neither cycles of length 3 nor 4, the equivalence classes can be characterized in a very simple way. We also present software for analyzing and manipulating graph states. We then study quantum error-correcting codes whose codewords are highly entangled states. An important area of investigation concerning QECCs is to determine which resources are necessary in order to carry out any computation on the code to an arbitrary degree of accuracy, while simultaneously maintaining a high degree of resistance to noise. We prove that transversal gates, which are designed to prevent the propagation of errors through a system, are insufficient to achieve universal computation on almost all QECCs. Finally, we study the problem of creating efficient quantum circuits for creating entangling measurements. Entangling measurements can be used to harness the apparent extra computing power of quantum systems by allowing us to extract information about the global, collective properties of a quantum state using local measurements. We construct explicit quantum circuits that create entangling measurements, and show that these circuits scale polynomially in the input parameters.

==> AnalyzeMatrices.m <==
function f = AnalyzeMatrices(n, filename, disp)

%Copyright Hyeyoun Chung (June 2006)
%The function ANALYZE_MATRICES takes as input n = dimensions of the 
%square matrices given as input = number of vertices in the graphs 
%represented by the (adjacency) matrices, and the filename of the 
%text file containing the adjacency matrices.

%The function assumes that all of the input matrices represent connected
%graphs. The input is prepared using the function STANDARDISE_LC, which
%takes as input a text file containing adjacency matrices and:
%(a) removes all adjacency matrices representing disconnected graphs,
%(b) Replaces each adjacency matrix with the representative from the LC
%orbit containing the fewest number of edges.

%ANALYZE_MATRICES takes each matrix, and tests it to see if the graph
%represented by the matrix satisfies any of the following conditions:
%(a) The graph is LC equivalent to a tree graph.
%(b) The graph has distance 2 (i.e. is LC equivalent to a graph state 
%with a vertex of degree 1)
%(c) The graph satisfies the Minimal Support Condition (MSC).
%If the graph satisfies any of these conditions, the adjacency matrix 
%is written to the output file "PassTest.txt".
%Otherwise, the adjacency matrix is written to the output file
%"FailedTest.txt".

%If the parameter disp=1, the graphs which passed the test are
%displayed. If disp=0, the graphs are not displayed.

%First define the FID objects:
fid_in = fopen(filename);
fid_out_1 = fopen('PassedTest.txt', 'w');
fid_out_2 = fopen('FailedTest.txt', 'w');
fid_out_3 = fopen('AllTested.txt', 'w');

xy = findCoords(n);
k=1;

%While there are still lines left to be read in the text file...
while feof(fid_in) == 0
    %Define a new matrix.
    matrix = [];
    
    %For n consecutive lines...
    for i=1:n
        %Define a row to be the current line read.
        row = fgetl(fid_in);
        %Concatenate it to the matrix.
        matrix = vertcat(matrix, row);
    end
    
    %Convert the matrix from a character array to a matrix of 
    %integers.
    matrix = str2num(matrix);
    %Call the nested function TEST_MATRIX to see if the matrix 
    %satisfies any of the given conditions.
    testMatrix(matrix);
    %Skip the empty line that follows each adjacency matrix.
    space = fgetl(fid_in);
end

f = 1;

%%%%% NESTED FUNCTION: TEST_MATRIX
    function b = testMatrix(matrix)
                
        if(isATree(matrix))
            writeToFile(matrix, 'Is a Tree.', 1);
        elseif(distanceTwo(matrix))
            writeToFile(matrix, 'Distance 2.', 1);
        elseif(SatisfiesMSCBasic(matrix))
            writeToFile(matrix, 'Satisfies MSC. Stab(G) = M(G).', 1);
        elseif(SatisfiesMSC(matrix))
            writeToFile(matrix, 'Satisfies MSC.', 1);
        else
            writeToFile(matrix, 'Failed test.', 0);
        end

    end

%%%%% NESTED FUNCTION: IS_A_TREE
    function b1 = isATree(matrix)
        %This function tests if the graph is LC-equivalent to a tree.
        %A graph is a "free tree" iff it is connected, undirected,
        % and acyclic. A connected undirected graph is a tree if and 
        %only if it satisfies |V| = |E| + 1.
        
        b1 = 0;
            e = sum(sum(matrix))/2;
            b1 = (n == (e+1));
    end
%%%%% NESTED FUNCTION: WRITE_TO_FILE
    function w = writeToFile(matrix, s, pass)
        
        for i=1:n
            fprintf(fid_out_3, '%6.0f', matrix(i,:));
            fprintf(fid_out_3, '\n');
        end
        fprintf(fid_out_3, '\n');
        
        switch pass
            case 0
                for i=1:n
                    fprintf(fid_out_2, '%6.0f', matrix(i,:));
                    fprintf(fid_out_2, '\n');
                end
                fprintf(fid_out_2, '\n');
            case 1
                if(disp)
                    figure(k);
                    PlotGraph(matrix, xy);
                    k = k+1;
                end
                for i=1:n
                    fprintf(fid_out_1, '%6.0f', matrix(i,:));
                    fprintf(fid_out_1, '\n');
                end
                fprintf(fid_out_1, s);
                fprintf(fid_out_1, '\n');
        end
        
    end 

end

==> SatisfiesMEqS.m <==
function b = SatisfiesMEqS(G)

%Copyright Hyeyoun Chung (June 2006)
%The function SATISFIES_M_EQ_S takes as input the adjacency matrix of a
%graph corresponding to a graph state.
%The function outputs 1 if M(|G>) = S(|G>), where M(|G>) = subgroup of 
%the stabilizer S(|G>) generated by the minimal elements.
%The function first finds all of the minimal elements in the stabilizer. 
%It then uses these to find M(|G>).
%It outputs 1 if and only if the number of elements in M(|G>) equals 
%the number of elements in S(|G>).

%First determine the dimensions of G and form the check matrix for the
%generators.
n = size(G, 1);
G_Check = eye(n);
G_Check = horzcat(G_Check, G);

%Then create the matrix needed to generate all the elements in Stab(G).
A = CreateAdditionMatrix(n);

%Generate all the elements in Stab(G).
B = A*G_Check;
B = mod(B, 2);

%Go through the elements in Stab(G) and eliminate any duplicates.
B_1 = EliminateDuplicates(B);
B = B_1;

%For each element in Stab(G), check if it's a minimal element.
%If it is, put it in the matrix M.
M = [];

k = size(B, 1);
for i=1:k
    i_minimal = 1;
    for j=1:k
        if(i~=j)
            %If the support of the jth element is contained in the 
            %support of the ith element, the ith is not minimal. 
            %Break out of the loop and move on to the (i+1)th element.
            if(supportContained(B(j,:), B(i,:)))
                i_minimal = 0;
                break
            end
        end
    end
    %If the ith element is minimal, add it to the matrix M.
    if(i_minimal)
        M = vertcat(M, B(i,:));
    end
end

%Go through the matrix M and eliminate any duplicate elements.
M_1 = EliminateDuplicates(M);
M = M_1;

M_1 = rowRedMod2(M);

k_M = size(M,1);
rank_M = 0;
for i=1:k_M
    if(sum(M_1(i,:)) > 0)
        rank_M = rank_M+1;
    end
end

b = (rank_M == n);

%%%%%NESTED FUNCTION: ELIMINATE_DUPLICATES.
%%%%%Eliminates the duplicate rows in the input matrix.
function E = EliminateDuplicates(R)
%k = number of rows in R.
k_R = size(R, 1);
n_R = size(R, 2);

%Go through each row. If there is another row identical to the current 
%row, set it to 0.
for i=1:k_R
    R_Row = R(i,:);
    for j=i+1:k_R
        if(R_Row == R(j,:))
            R(j,:) = zeros(1, n_R);
        end
    end
end

%Now create the new matrix with duplicates removed by only adding rows
%which are not zero rows.
R_1 = [];
for i=1:k_R
    if(sum(R(i,:)) > 0)
        R_1 = vertcat(R_1, R(i,:));
    end
end
%Output the final matrix.    
E = R_1;

end

%%%%% NESTED FUNCTION: SUPPORT_CONTAINED
%%%%% Returns 1 if the support of B_row is strictly contained in the 
%%%%% support of G_row, and 0 otherwise.
%%%%% B_row and G_row are assumed to be rows from check matrices.
    function b1 = supportContained(B_row, G_row)
        
        %OR together the two halves of the rows. This gives a row 
        %vector of length n, where n is the number of qubits, such  
        %that there is a 1 at index i if and only if the support of  
        %the element includes index i.
        B_row = or(B_row(:,1:n), B_row(:,n+1:2*n));
        G_row = or(G_row(:,1:n), G_row(:,n+1:2*n));
        %Subtract B_row from G_row. If the support of B_row is 
        %strictly contained in the support of G_row, there will be no 
        %negative elements in the difference.
        Diff = G_row - B_row;
        
        %The support of B_row is strictly contained in the support 
        %of G_row if and only if there are no negative elements in 
        %Diff, and G_row and B_row are not equal.
        b1 = (~(min(Diff) < 0)) && (sum(G_row ~= B_row) ~= 0);
    end

end

==> SatisfiesMSCBasic.m <==
function b = SatisfiesMSCBasic(G)

%Copyright Hyeyoun Chung (June 2006)
%Checks if all of the generators of the graph state represented by the
%adjacency matrix G satisfy the Minimal Support Condition (MSC).

%The function SATISFIES_MSC_BASIC takes as input the adjacency matrix  
%of a graph, G, which represents a graph state. It outputs b=1 if all 
%of the generators of the graph state satisfy the minimal support  
%condition, and b=0 otherwise.
%In order to check this, the program goes through the generators g_1,
%g_2,...,g_n.
%For each g_i, it selects the rows of the adjacency matrix representing 
%the generators which could be multiplied to give stabilizer elements 
%whose supports are contained in the support of g_i.
%The program then calculates all possible combinations of these
%stabilizers, and searches for one whose support is contained in the
%support of g_i.
%If there is no such element, then g_i is minimal. Otherwise, g_i is
%not minimal.

%Find the dimensions of the adjacency matrix = number of qubits.
n = size(G, 1);
%Create the check matrix for the graph state.
G_Check = eye(n);
G_Check = horzcat(G_Check, G);
b=1;

%Go through each generator.
for i=1:n
    %Find the check matrix used to check for the MSC.
    C = findMSCCheck(i);
    %Find the number of rows in C.
    m = size(C, 1);
    %If there is more than 1 row in C...
    if(m > 0)
        %Create the appropriate addition matrix.
        A = CreateAdditionMatrix(m);
        %Generate all elements which could have support contained in
        %the support for this generator. Take the result mod 2.
        B = A*C;
        B = mod(B, 2);
        k = size(B, 1);
        
        for j=1:k
            if(supportContained(B(j,:),G_Check(i,:)))
                b=0;
                return
            end
        end
    end
end

%%%%% NESTED FUNCTION: FIND_MSC_CHECK
%%%%% Finds the check matrix used to verify the MSC, given the index 
%%%%% of a row of the adjacency matrix.
    function C = findMSCCheck(i)
        %Find the relevant row of the adjacency matrix.
        G_Row = G(i,:);
        C = [];
        X = [];
        Z = [];
        %Go through each index. If the entry is 1, then select the 
        %relevant row of G and put it in the Z part of the check 
        %matrix. Add a row to the X part of the check matrix, too.
        for j=1:n
            if(G_Row(j) == 1)
                X_Row = zeros(1,n);
                X_Row(j) = 1;
                Z = vertcat(Z, G(j,:));
                X = vertcat(X, X_Row);
            end
        end
        
        C = horzcat(X,Z);
    end

%%%%% NESTED FUNCTION: SUPPORT_CONTAINED
%%%%% Returns 1 if the support of B_row is contained in the support 
%%%%% of G_row, and 0 otherwise.
    function b1 = supportContained(B_row, G_row)
        
        B_row = or(B_row(:,1:n), B_row(:,n+1:2*n));
        G_row = or(G_row(:,1:n), G_row(:,n+1:2*n));
        Diff = G_row - B_row;
        
        b1 = (~(min(Diff) < 0)) && (sum(G_row ~= B_row) ~= 0);
    end

end


==> findGraph.m <==
function g = findGraph(cMat)

%Written by: Hyeyoun Chung (29th May 2006).
%FINDGRAPH calculates the adjacency matrix of the LC-equivalent 
%(LC = Local Clifford)graph state of a stabilizer state given the  
%check matrix of the stabilizer state.
%
%Let n = number of qubits in the stabilizer state.
%The check matrix should have n rows and 2*n columns, since the 
%stabilizer stabilizes a single state (dimension 1), so the stabilizer 
%generator contains n elements. There are 2*n columns, one for each 
%X_i and Z_i.
%The program assumes that the check matrix cMat is given in the form 
%[X|Z], and carries out Gaussian row reduction in F_2 to give a new 
%basis in the stabilizer.
%Row reduction is carried out using the auxiliary function ROWREDMOD2.
%
%This gives a matrix of the form:  |X | Z|
%                                  |0 | Y|
%The program then calculates k = rank(X), and switches columns 
%k+1,...,n of the left and right hand sides. This is a valid local 
%Clifford operation.
%This gives a matrix of the form [X' | Z'], where X' is invertible.

%The program then uses Gaussian elimination again to row-reduce the
%matrix.
%This finally gives us the standard form [I|G] for the check matrix 
%of a graph state, where G is the adjacency matrix.
%The program outputs the adjacency matrix and attempts to plot the
%graph. However, since the program has to precalculate the xy-coords
%of each vertex in the graph, the graph might not be displayed to 
%maximum effect.

% Find the number of rows and columns in the check matrix.
[rows, cols] = size(cMat);  
% There should be twice as many columns as rows.
%If the number of columns is not twice the number of rows, output 
%an error message.                            
if(cols ~= 2*rows)
     error('Invalid check matrix.');
     return
%Otherwise, continue with the calculations.     
else
    R = rowRedMod2(cMat);     %Row reduce the check matrix.
end

%Set up empty matrices X1 and Z1.
X1 = [];
Z1 = [];

%Set X1 to be the first n columns of R, and Z1 to be the next n cols.
for i=1:rows
    X1 = horzcat(X1, R(:,i));
    Z1 = horzcat(Z1, R(:, rows+i));
end

% Find the rank of X1.
k = rank(X1);

%Swap corresponding pairs of qubits in X1 and Z1 so that the first k
%columns in [X1|Z1] have pivots.
for i=1:k                   % For the first k columns...
    if(X1(i,i) == 0)        % If the diagonal entry is 0,
        for j=i:rows        % Look through the remaining columns...
            if(X1(i,j) == 1) % Until you find a 1.
                B = X1(:, i); % B = ith column of A.
                X1(:, i) = X1(:, j);
                % Swap the ith and jth columns of X1 and Z1.
                X1(:, j) = B;     
                C = Z1(:, i);
                Z1(:, i) = Z1(:, j);
                Z1(:, j) = C;
                break       % Break out of the loop.
            end
        end
    end
end

X2 = X1(:, 1:k);         % X2 = first k columns of X1.
Z2 = Z1(:, 1:k);         % Z2 = first k columns of Z1.

X3 = Z1(:, k+1:rows);    % X3 = columns k+1,...,rows of Z1.
Z3 = X1(:, k+1:rows);    % Z3 = columns k+1,...,rows of X1.

%Concatenate X2 and Z2 with X3 and Z3, effectively switching cols
%k+1,...,n of X1 and Z1.
X2 = horzcat(X2, X3);
Z2 = horzcat(Z2, Z3);

%Concatenate X2 and Z2 to create a new check matrix.
cMatGraph = horzcat(X2, Z2);
%Carry out row reduction to put the check matrix in standard form.
cMatGraph = rowRedMod2(cMatGraph);   
%Find the adjacency matrix, which is the n columns of the check matrix.
ADJ = cMatGraph(:,rows+1:cols); 

for j=1:rows
    ADJ(j,j)=0;         % Set the diagonal elements of ADJ to 0.
end

g = ADJ;                % Output g, the final adjacency matrix.

%Create an empty coordinates matrix.
xy = [];

for i=1:rows
    angle = i*2*pi()/rows;  %Calculate the appropriate angle.
    x_co = cos(angle);      %Calculate the correct coordinates.
    y_co = sin(angle);
    %Add the new coordinates to the xy matrix.
    xy = vertcat(xy, [x_co, y_co]); 
end

gplot(g, xy, '-*'); %Plot the graph.
axis square         %Adjust the aspect ratio.

==> findGraphGUI.m <==
function g = findGraphGUI(cMat)

%Copyright Hyeyoun Chung (31st May 2006).
%FINDGRAPHGUI works in the same way as FINDGRAPH, but deals with errors
%differently. Instead of generating an error message, it returns a
%character array with the error message as the only element. 
%FINDGRAPHGUI is designed to work with the program STABTOGRAPHV1, 
%which implements a GUI for the program that converts stabilizer 
%states to LC-equivalent graph states.

% Find the number of rows and columns in the check matrix.
[rows, cols] = size(cMat);  
% There should be twice as many columns as rows.
%If the number of columns is not twice the number of rows, output an 
%error message.                            
if(cols ~= 2*rows)
     g = ['Invalid check matrix.'];
     return
%Otherwise, continue with the calculations.     
else
    R = rowRedMod2(cMat);     %Row reduce the check matrix.
end

%Set up empty matrices X1 and Z1.
X1 = [];
Z1 = [];

%Set X1 to be the first n columns of R, and Z1 to be the next n 
%columns.
for i=1:rows
    X1 = horzcat(X1, R(:,i));
    Z1 = horzcat(Z1, R(:, rows+i));
end

% Find the rank of X1.
k = rank(X1);

%Swap corresponding pairs of qubits in X1 and Z1 so that the first k
%columns in [X1|Z1] have pivots.
for i=1:k                   % For the first k columns...
    if(X1(i,i) == 0)        % If the diagonal entry is 0,
        for j=i:rows        % Look through the remaining columns...
            if(X1(i,j) == 1) % Until you find a 1.
                B = X1(:, i); % B = ith column of A.
                X1(:, i) = X1(:, j);
                % Swap the ith and jth columns of X1 and Z1.
                X1(:, j) = B;     
                C = Z1(:, i);
                Z1(:, i) = Z1(:, j);
                Z1(:, j) = C;
                break       % Break out of the loop.
            end
        end
    end
end

X2 = X1(:, 1:k);         % X2 = first k columns of X1.
Z2 = Z1(:, 1:k);         % Z2 = first k columns of Z1.

X3 = Z1(:, k+1:rows);    % X3 = columns k+1,...,rows of Z1.
Z3 = X1(:, k+1:rows);    % Z3 = columns k+1,...,rows of X1.

%Concatenate X2 and Z2 with X3 and Z3, effectively switching columns
%k+1,...,n of X1 and Z1.
X2 = horzcat(X2, X3);
Z2 = horzcat(Z2, Z3);

%Concatenate X2 and Z2 to create a new check matrix.
cMatGraph = horzcat(X2, Z2);
%Carry out row reduction to put the check matrix in standard form.
cMatGraph = rowRedMod2(cMatGraph);   

%Find the adjacency matrix, which is the n columns of the check matrix.
ADJ = cMatGraph(:,rows+1:cols); 
for j=1:rows
    ADJ(j,j)=0;         % Set the diagonal elements of ADJ to 0.
end

g = ADJ;                % Output g, the final adjacency matrix.

%Create an empty coordinates matrix.
xy = [];

for i=1:rows
    angle = i*2*pi()/rows;  %Calculate the appropriate angle.
    x_co = cos(angle);      %Calculate the correct coordinates.
    y_co = sin(angle);
    xy = vertcat(xy, [x_co, y_co]); %Add the new coordinates to xy.
end

%Plot the graph, including isolated vertices, and label each vertex 
%with its index.
PlotGraph(g, xy);

==> findIdOnA.m <==
function S_A = findIdOnA(G, A)

%Copyright Hyeyoun Chung (June 4th 2006)
%FIND_ID_ON_A takes as input an adjacency matrix G representing a graph
%state, and a set of indices A which indicates a subset of the vertices 
%of G.
%V = all vertices in G.
%A = a subset of V given as the input.
%B = V\A.
%The function returns a check matrix containing the generators of a 
%subset of the stabilizers of the graph state corresponding to G. This 
%subset acts as the identity on the vertices in A.

%Determine initial parameters, and initalise S_A to a row of zeros.
[rows, cols] = size(G);
[A_rows, A_cols] = size(A);
S_A = zeros(1, 2*rows);

%STEP 1: ERROR CHECKING.
%Error checking: Make sure that G is a square matrix, and that A is a 
%valid set of indices.
%If the inputs are not valid, return an error message.
if(rows ~= cols)
    S_A = ['Invalid adjacency matrix.'];
    return
end

if(A_rows ~= 1)
    S_A = ['Invalid subset of vertices.'];
    return
end

A_max = max(A);
A_min = min(A);
if((A_max > rows) || (A_min < 1))
    S_A = ['Invalid subset of vertices.'];
    return
end

%STEP 2: CHECK FOR DEGENERATE INPUTS
%If all the vertices of G are in A, then just return a row of zeros,
%corresponding to the identity element.
if(A_cols == cols)
    S_A = zeros(1, 2*cols);
    return
end

%STEP 3: CREATE THE ROW VECTOR B CORRESPONDING TO V\A.
%If the inputs are valid, then create a row vector B, which contains  
%all the vertices not in A.
%First set up a row vector with indices 1 to n. (n = rows)
B = [];
B_1 = [];
for j=1:rows
    B_1 = horzcat(B_1, j);
end

%If a vertex is in A, set the corresponding entry in B_1 to 0.
for j=1:A_cols
    B_1(1,A(1,j)) = 0;
end

%Go through B_1 and add the non-zero entries to B.
for j=1:rows
    if(B_1(1,j) ~= 0)
        B = horzcat(B, B_1(1,j));
    end
end

%Find B_cols = number of entries in B.
B_cols = cols - A_cols;

%STEP 4: CREATE G_RED.
%Create a reduced adjacency matrix G_red, 
%which only contains the rows of G corresponding to vertices in A, and
%columns of G corresponding to vertices in V\A = B. (V = set of 
%vertices in G.)
G_red = [];
G_red_1 = [];

%Set G_red_1 up so that it contains the rows of G corresponding to
%vertices in A.
for j=1:A_cols
    G_red_1 = vertcat(G_red_1, G(A(1,j),:));
end

%Create G_red by taking the columns of G_red_1 corresponding to the
%vertices in B.
for j=1:B_cols
    G_red = horzcat(G_red, G_red_1(:,B(1,j)));
end 

%STEP 5: Identify elements of the stabilizer S which act as the 
%identity on A.
%Set up a zero vector with the number of rows equal to the number of
%vertices in B.
X_red = zeros(B_cols, 1);

c = 2^B_cols;

for j=1:c
    Y_red = G_red*X_red;
    Y_red = mod(Y_red, 2);
    s = sum(Y_red);
    if(s == 0)
        %Add an entry to the check matrix corresponding to X_red.
        S_A = vertcat(S_A, CheckMatrixEntry(X_red, B, G));
    end
    %Add 1 in binary form to X_red.
    X_red = incBinary(X_red);
end

%Row reduce S_A mod 2, to get the generators.
S_A = rowRedMod2(S_A);

[S_rows, S_cols] = size(S_A);

%Remove the zero rows in S_A.
S_A_1 = [];
for j=1:S_rows
    s = sum(S_A(j,:));
    if(s ~= 0)
        S_A_1 = vertcat(S_A_1, S_A(j,:));
    end
end

S_A = S_A_1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% NESTED SUBFUNCTIONS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%SUBFUNCTION: CHECKMATRIXENTRY
%Produces a row corresponding to an entry in a check matrix, given 
%X_red, G and B.
%If an entry in X_red is non-zero, then get the corresponding entry 
%in B. Add the row in the original check matrix to the output row.
function cMatRow = CheckMatrixEntry(X_red_C, B_C, G_C)

cMatRow = zeros(1, 2*rows);

for j=1:B_cols
    if(X_red_C(j,1) ~= 0)
        %Get the correct row from G.
        Z_part = G_C(B_C(1,j),:);
        X_part = zeros(1,rows);
        X_part(1, B_C(1,j)) = 1;
        XandZ = horzcat(X_part, Z_part);
        cMatRow = cMatRow + XandZ;
    end
end
cMatRow = mod(cMatRow, 2);
end

%SUBFUNCTION: INCBINARY
%Adds 1 to the column vector X in binary. The lowest order bit is the 
%1st entry in X, and the highest order bit is the last entry.
function Bin = incBinary(X)

[x_rows, x_cols] = size(X);

for j=1:x_rows
    if(X(j,1) == 0)
        X(j,1) = 1;
        break
    else
        X(j,1) = 0;
    end
end

Bin = X;
end
end


==> rowRedMod2.m <==
function a = rowRedMod2(A)

%Written by: Hyeyoun Chung (30th May 2006)
%ROWREDMOD2 carries out row reduction on the input matrix A over the 
%field F_2. The entries of A are converted into values in F_2 by 
%using the > logical operator.
%m = number of columns.
%n = number of rows.
%t = current row where we are trying to find a pivot.
%The program loops through each column of the matrix, assuming that the
%previous columns have been taken care of. For column j=1:m, the
%program searches through rows t,t+1,...,n until it finds a non-zero 
%entry. If all the entries are 0, it moves on to the next column.
%If there is a row with a 1 in column j, the program switches two rows 
%of the matrix A so that this row is now row t.
%It then XOR's this row with all other rows which have a 1 in column j.
%This continues until the last row or the last column is reached.

A = A>0;    %Convert the entries of A into values in F_2.
%Find the number of rows and columns in A.
[rows, cols] = size(A);         
m = cols;
n = rows;

t=1;

for j=1:m                       %Loop for each column.
    for i=t:n                   %Loop for each row with index >= t.
        if(A(i,j)==1)           %If there is a 1 in row i,
            B = A(t,:);         %Let B = tth row of A.
            A(t,:) = A(i,:);    %Exchange rows i and t.
            A(i,:) = B;
            for k=1:n           %Now loop through all other rows.
                if(k~=t)        %If the row is not row t,
                    if(A(k,j)==1)   %And it contains a 1 in column j,
                        C = A(k,:); %XOR the row with row t.
                        D = A(t,:);
                        E = xor(C,D);
                        A(k,:) = E;
                    end
                end
            end
            t = t+1;            %Increment t.
            break               %Move to the next column.
        end
    end
end

a = A;      %Return the modified matrix A.
